Parton Distributions and New Physics Searches: the Drell-Yan Forward-Backward Asymmetry as a Case Study

We discuss the sensitivity of theoretical predictions of observables used in searches for new physics to parton distributions (PDFs) at large momentum fraction $x$. Specifically, we consider the neutral-current Drell-Yan production of gauge bosons with invariant masses in the TeV range, for which the forward-backward asymmetry of charged leptons from the decay of the gauge boson in its rest frame is a traditional probe of new physics. We show that the qualitative behaviour of the asymmetry depends strongly on the assumptions made in determining the underlying PDFs. We discuss and compare the large-$x$ behaviour of various different PDF sets, and find that they differ significantly. Consequently, the shape of the asymmetry observed at lower dilepton invariant masses, where all PDF sets are in reasonable agreement because of the presence of experimental constraints, is not necessarily reproduced at large masses where the PDFs are mostly unconstrained by data. It follows that the shape of the asymmetry at high masses may depend on assumptions made in the PDF parametrization, and thus deviations from the traditionally expected behaviour cannot be taken as a reliable indication of new physics. We demonstrate that forward-backward asymmetry measurements could help in constraining PDFs at large $x$ and discuss the accuracy that would be required to disentangle the effects of new physics from uncertainties in the PDFs in this region.

==> plots/asym_coeff_mlldep_test.py <==
#!/usr/bin/env python
# coding: utf-8

import os,sys
import lhapdf
import numpy as np
import matplotlib.pyplot as py
from matplotlib import gridspec
from  matplotlib import rc
rc('font',**{'family':'sans-serif','sans-serif':['Helvetica']})
rc('text',usetex=True)
from pylab import *
import scipy
from scipy.integrate import dblquad


#---------------------------------------------------------
#---------------------------------------------------------
print("\n --------\n LO forward-backward asymmetry \n -------------\n")
#---------------------------------------------------------
#---------------------------------------------------------


#---------------------------------------------------------
#---------------------------------------------------------
# General plot settings
q = 5300 # GeV
#q = 500 # GeV
filelabel = "DYlumis-pdfsets-minus-q5p3tev"
sqrts=14000
nx = 2000
xmin = pow(q/sqrts,2.0)
xmax=0.98

#---------------------------------------------------------
#---------------------------------------------------------
# Values of the electroweak coupling constants

# LO parameters from mg5 input card
MZ = 91.1535
MW = 80.352
GW = 2.084
GZ = 2.4943
MZ2 = MZ**2.0
MW2 = MW**2.0
# these are actually complex constants
# cosw2 = (MW2 - 1j*GW*MW) / (MZ2 - 1j*GZ*MZ)
cosw2 = MW2 / MZ2
sinw2 = 1.0 - cosw2
GZ2 = GZ**2.0
el = -1.0  # leptons have negative charge
al = -1.0 / 4.0
vl = -1.0 / 4.0 + sinw2
Gmu = 1.1663788e-5
alpha = np.sqrt(2.0) * Gmu / np.pi * MW2 * (1 - MW2 / MZ2)
# we will use pid%2, so d-like are 1 and up-like are 0
eq = np.array( [ 2.0 / 3.0, -1.0 / 3.0 ] )
aq = np.array( [ 1.0 / 4.0, -1.0 / 4.0 ] )
vq = np.array( [ 1.0 / 4.0 - ( 2.0 / 3.0 ) * sinw2,  -1.0 / 4.0 + ( 1.0 / 3.0 ) * sinw2 ])


print("\n Electroweak couplings \n")
print("sinw2 = ",sinw2)
print("eq( u, d ) = ",eq)
print("aq( u, d ) = ",aq)
print("vq( u, d ) = ",vq)

def pgz(mll2):

    return (
        2.0 * mll2 * (mll2 - MZ2) / (sinw2 * cosw2 * ((mll2 - MZ2) ** 2.0 + GZ2 * MZ2))
    )

def pzz(mll2):

    return (
        mll2**2.0 / ((sinw2 * cosw2) ** 2.0 * ((mll2 - MZ2) ** 2.0 + GZ2 * MZ2))
    )

#mll2 = pow(5000,2)
mll2 = pow(5000,2)
print("pgz(5 TeV) = ",pgz(mll2))
print("pzz(5 TeV) = ",pzz(mll2))

# Symmetric effective charges
# up quark
def s_up(mll2):
    return (
        pow(el,2.0)*pow(eq[0],2.0) + \
        pgz(mll2) * ( el * vl * eq[0] * vq[0] ) + \
        pzz(mll2) * ( pow(vl,2.0) + pow(al,2.0) ) * ( pow(vq[0],2.0) + pow(aq[0],2.0) )
    )
def s_down(mll2):
    return (
        pow(el,2.0)*pow(eq[1],2.0) + \
        pgz(mll2) * ( el * vl * eq[1] * vq[1] ) + \
        pzz(mll2) * ( pow(vl,2.0) + pow(al,2.0) ) * ( pow(vq[1],2.0) + pow(aq[1],2.0) )
    )

# Antisymmetric effective charges
# up quark
def a_up(mll2):
    return (
        pgz(mll2) * 2.0 * el * al * eq[0] * aq[0] + \
        pzz(mll2) * 8.0 * vl * al * vq[0] * aq[0]
    )
# down quark
def a_down(mll2):
    return (
        pgz(mll2) * 2.0 * el * al * eq[1] * aq[1] + \
        pzz(mll2) * 8.0 * vl * al * vq[1] * aq[1]
    )

print("\n")
mll2 = pow(5000,2)

print("Antisymmetric coefficients")
print("a_up(5 TeV) = ",a_up(mll2))
print("a_down(5 TeV) = ",a_down(mll2))
print( "el * al * eq[0] * aq[0] = ", el * al * eq[0] * aq[0] )
print( "el * al * eq[1] * aq[1] = ", el * al * eq[1] * aq[1] )
print( "pgz(mll2) * 2.0 * el * al * eq[0] * aq[0] = ", pgz(mll2) * 2.0 * el * al * eq[0] * aq[0] )
print( "pgz(mll2) * 2.0 * el * al * eq[1] * aq[1] = ", pgz(mll2) * 2.0 * el * al * eq[1] * aq[1] )
print( "pzz(mll2) * 8.0 * vl * al * vq[0] * aq[0] = ", pzz(mll2) * 8.0 * vl * al * vq[0] * aq[0] )
print( "pzz(mll2) * 8.0 * vl * al * vq[1] * aq[1] = ", pzz(mll2) * 8.0 * vl * al * vq[1] * aq[1] )

print("\nSymmetric coefficients")
print("s_up(5 TeV) = ",s_up(mll2))
print("s_down(5 TeV) = ",s_down(mll2))

print("\n Completed tests of electroweak couplings \n")


#---------------------------------------------------------
#---------------------------------------------------------
    

print("\n------------------------------------------")
print("2D integration for g_{A,q} and g_{S,q}")
print("-------------------------------------------\n")

#scipy.integrate.dblquad(func, a, b, gfun, hfun, args=(), epsabs=1.49e-08, epsrel=1.49e-08)[source]
#Compute a double integral.
#
#Return the double (definite) integral of func(y, x) from x = a..b and y = gfun(x)..hfun(x).

#--------------------------------------------------------------------------------------------
# Asymmetric integrand
def lo_asy(x1,mll):

    mll2 = math.pow(mll,2.0)
    x2 = pow((mll/sqrts),2)/x1
    if(x1 > 1.0 or x1 < 0.0 or x2 > 1.0 or x2 < 0.0):
        print("invalid x1, x2 = ",x1," ",x2)
        exit()
    
    integrand =  a_up(mll2) * ( p.xfxQ(2,x1,mll)/x1 * p.xfxQ(-2,x2,mll)/x2 - \
                                p.xfxQ(-2,x1,mll)/x1 * p.xfxQ(2,x2,mll)/x2 ) + \
                                a_down(mll2) * ( p.xfxQ(1,x1,mll)/x1 * p.xfxQ(-1,x2,mll)/x2 - \
                                                 p.xfxQ(-1,x1,mll)/x1 * p.xfxQ(1,x2,mll)/x2 )
    return integrand
#---------------------------------------------------------------------------------------------
# Symmetric integrand
def lo_symm(x1,mll):

    mll2 = math.pow(mll,2.0)
    x2 = pow((mll/sqrts),2)/x1
    if(x1 > 1.0 or x1 < 0.0 or x2 > 1.0 or x2 < 0.0):
        print("invalid x1, x2 = ",x1," ",x2)
        exit()
    
    integrand =  s_up(mll2) * ( p.xfxQ(2,x1,mll)/x1 * p.xfxQ(-2,x2,mll)/x2 + \
                                p.xfxQ(-2,x1,mll)/x1 * p.xfxQ(2,x2,mll)/x2 ) + \
                                s_down(mll2) * ( p.xfxQ(1,x1,mll)/x1 * p.xfxQ(-1,x2,mll)/x2 + \
                                                 p.xfxQ(-1,x1,mll)/x1 * p.xfxQ(1,x2,mll)/x2 )
    return integrand
#---------------------------------------------------------------------------------------------

# arguments changed
def xmin(mll):
    return mll/sqrts

def xmax(mll):
    return 1.0

npdfset =4
#pdfset_g = [ "NNPDF40_nnlo_as_01180","ABMP16als118_5_nnlo","CT18NNLO", "MSHT20nnlo_as118" ]
#pdfset_g = [ "210701-n3fit-meth-005","ABMP16als118_5_nnlo","CT18NNLO", "MSHT20nnlo_as118" ]
pdfset_g = [ "NNPDF40_nnlo_as_01180","CT18NNLO","220910-ern-001","220910-ern-002"]
pdferror = [ "nnpdf", "ct", "nnpdf", "nnpdf" ]
#pdferror = [ "nnpdf","symmhessian", "ct", "msht" ]

nmll = 20
mllmin = np.linspace(800,6000,nmll)

# Make the plot
ncols,nrows=1,1
py.figure(figsize=(ncols*5,nrows*3.5))
gs = gridspec.GridSpec(nrows,ncols)
rescolors = py.rcParams['axes.prop_cycle'].by_key()['color']
ax = py.subplot(gs[0])

AbsErr_1=np.zeros(nmll)
AbsErr_2=np.zeros(nmll)
AbsErr_3=np.zeros(nmll)
AbsErr_4=np.zeros(nmll)

RelErr_1=np.zeros(nmll)
RelErr_2=np.zeros(nmll)
RelErr_3=np.zeros(nmll)
RelErr_4=np.zeros(nmll)

for iset in range (npdfset):
    
    p=lhapdf.getPDFSet( pdfset_g[iset] )
    nrep= int(p.get_entry("NumMembers"))-1
    lhapdf.setVerbosity(0)

    print("\n PDF set = ",pdfset_g[iset])

    gtotR_low_mll = np.zeros(nmll)
    gtotR_high_mll = np.zeros(nmll)
    gtotR_mid_mll = np.zeros(nmll)
    
    # Run over mll values
    for imll in range(nmll):

        print("\nimll, mllmin[imll] = ", imll, mllmin[imll] )
    
        gtotA = np.zeros(nrep)
        gtotS = np.zeros(nrep)
        gtotR = np.zeros(nrep)
        for irep in range(1,nrep+1):
            p=lhapdf.mkPDF(pdfset_g[iset],irep)
            gtotA[irep-1], error = dblquad(lo_asy,
                                           mllmin[imll],
                                           sqrts,
                                           lambda mll: mll / sqrts,
                                           lambda mll: 1.0,
                                           epsrel=1e-3)
            gtotS[irep-1], error = dblquad(lo_symm,
                                           mllmin[imll],
                                           sqrts,
                                           lambda mll: mll / sqrts,
                                           lambda mll: 1.0,
                                           epsrel=1e-3)
            gtotR[irep-1] = gtotA[irep-1] / gtotS[irep-1]

        if(pdferror[iset]=="nnpdf"):
            gtotA_high = round(np.nanpercentile(gtotA,84,axis=0),3)
            gtotA_low = round(np.nanpercentile(gtotA,16,axis=0),3)
            gtotS_high = round(np.nanpercentile(gtotS,84,axis=0),3)
            gtotS_low = round(np.nanpercentile(gtotS,16,axis=0),3)
            gtotR_high = round(np.nanpercentile(gtotR,84,axis=0),3)
            gtotR_low = round(np.nanpercentile(gtotR,16,axis=0),3)

        if(pdferror[iset]=="ct" or pdferror[iset]=="msht" ):

        # First compute the central values
            p=lhapdf.mkPDF(pdfset_g[iset],0)
            gtotA_cv, error = dblquad(lo_asy,
                                      mllmin[imll],
                                      sqrts,
                                      lambda mll: mll / sqrts,
                                      lambda mll: 1.0,
                                      epsrel=1e-3)
            gtotS_cv, error = dblquad(lo_symm,
                                      mllmin[imll],
                                      sqrts,
                                      lambda mll: mll / sqrts,
                                      lambda mll: 1.0,
                                      epsrel=1e-3)
            gtotR_cv = gtotA_cv / gtotS_cv

            # Now compute Hessian errors
            gtotR_err = 0.0
            for irep in range(int(nrep/2)):
                gtotR_err = gtotR_err  + ( gtotR[2*irep+1] - gtotR[2*irep] )**2.0
            gtotR_err = math.sqrt(gtotR_err)/ 2
            if(pdferror[iset]=="ct") : 
                gtotR_err = gtotR_err / 1.642
            gtotR_low = round(gtotR_cv-gtotR_err,3)
            gtotR_high = round(gtotR_cv+gtotR_err,3)

        if(pdferror[iset]=="symmhessian"):

        # First compute the central values
            p=lhapdf.mkPDF(pdfset_g[iset],0)
            gtotA_cv, error = dblquad(lo_asy,
                                      mllmin[imll],
                                      sqrts,
                                      lambda mll: mll / sqrts,
                                      lambda mll: 1.0,
                                      epsrel=1e-3)
            gtotS_cv, error = dblquad(lo_symm,
                                      mllmin[imll],
                                      sqrts,
                                      lambda mll: mll / sqrts,
                                      lambda mll: 1.0,
                                      epsrel=1e-3)
            gtotR_cv = gtotA_cv / gtotS_cv

            # Now compute Hessian errors
            gtotR_err = 0.0
            for irep in range(nrep):
                gtotR_err = gtotR_err  + ( gtotR[irep] - gtotR_cv)**2.0
            gtotR_err = math.sqrt(gtotR_err)
            gtotR_low = round(gtotR_cv-gtotR_err,3)
            gtotR_high = round(gtotR_cv+gtotR_err,3)      
               
        print("\nmll_min = ",mllmin[imll]," GeV ")
        print("[gtotR_min, gtotR_max ] =  [ ", gtotR_low , " , ",gtotR_high, " ] " )
        print("\n")

        gtotR_low_mll[imll] = gtotR_low
        gtotR_high_mll[imll] = gtotR_high
        gtotR_mid_mll[imll] = (gtotR_high + gtotR_low)/2

        if(iset==0):
            AbsErr_1[imll] = abs((gtotR_high - gtotR_low)/2)
            RelErr_1[imll] = abs(AbsErr_1[imll]/gtotR_mid_mll[imll])
        if(iset==1):
            AbsErr_2[imll] = abs((gtotR_high - gtotR_low)/2)
            RelErr_2[imll] = abs(AbsErr_2[imll]/gtotR_mid_mll[imll])
        if(iset==2):
            AbsErr_3[imll] = abs((gtotR_high - gtotR_low)/2)
            RelErr_3[imll] = abs(AbsErr_3[imll]/gtotR_mid_mll[imll])
        if(iset==3):
            AbsErr_4[imll] = abs((gtotR_high - gtotR_low)/2)
            RelErr_4[imll] = abs(AbsErr_4[imll]/gtotR_mid_mll[imll])

        # End loop over mll
        
    if(iset==0):
        p1=ax.plot(mllmin/1000,gtotR_mid_mll,ls="solid")
        ax.fill_between(mllmin/1000,gtotR_high_mll,gtotR_low_mll,color=rescolors[0],alpha=0.2)
        p2=ax.fill(np.NaN,np.NaN,color=rescolors[0],alpha=0.2)
    if(iset==1):
        p3=ax.plot(mllmin/1000,gtotR_mid_mll,ls="dashed")
        ax.fill_between(mllmin/1000,gtotR_high_mll,gtotR_low_mll,color=rescolors[1],alpha=0.2)
        p4=ax.fill(np.NaN,np.NaN,color=rescolors[1],alpha=0.2)
    if(iset==2):
        p5=ax.plot(mllmin/1000,gtotR_mid_mll,ls="dashdot")
        ax.fill_between(mllmin/1000,gtotR_high_mll,gtotR_low_mll,color=rescolors[2],alpha=0.2)
        p6=ax.fill(np.NaN,np.NaN,color=rescolors[2],alpha=0.2)
    if(iset==3):
        p7=ax.plot(mllmin/1000,gtotR_mid_mll,ls="dotted")
        ax.fill_between(mllmin/1000,gtotR_high_mll,gtotR_low_mll,color=rescolors[3],alpha=0.2)
        p8=ax.fill(np.NaN,np.NaN,color=rescolors[3],alpha=0.2)

# End loop over iset
ax.set_xlim(0.8,6)
ax.set_ylim(-1.3,1.8) 

ax.tick_params(which='both',direction='in',labelsize=12,right=True)
ax.tick_params(which='major',length=7)
ax.tick_params(which='minor',length=4)
ax.set_ylabel(r"$R_{\rm fb}=(\sum_q g_{A,q}) / (\sum_{q'} g_{S,{q'}})$",fontsize=13)
ax.set_xlabel(r"$m_{\ell\bar{\ell}}^{\rm (min)}~{\rm (TeV)}$",fontsize=13)
ax.set_xticks([1.0,2.0,3.0,4.0, 5.0,6.0])
ax.axhline(y=0,color="black",ls="dotted")
#ax.grid(True)

#            

ax.legend([ (p1[0],p2[0]), (p3[0],p4[0]), (p5[0],p6[0]), (p7[0],p8[0]) ],\
          [ r"${\rm NNPDF4.0}$",r"${\rm CT18}$", r"${\rm HERAonly}$", r"${\rm W2~cut}$" ], \
#          [ r"${\rm NNPDF4.0~(no~nucl)}$",r"${\rm ABMP16}$", r"${\rm CT18}$", r"${\rm MSHT20}$" ], \
            frameon=True,loc=3,prop={'size':11})

py.tight_layout(pad=1, w_pad=1, h_pad=1.0)
py.savefig('asym_coeff_mlldep.pdf')
print('asym_coeff_mlldep.pdf')

#
# Now plot the relative and absolute uncertainty
#

# Make the plot
py.clf()
ncols,nrows=1,1
py.figure(figsize=(ncols*5,nrows*3.5))
gs = gridspec.GridSpec(nrows,ncols)
ax = py.subplot(gs[0])

p1=ax.plot(mllmin/1000,AbsErr_1,ls="solid",color=rescolors[0])
p2=ax.plot(mllmin/1000,AbsErr_2,ls="dashed",color=rescolors[1])
p3=ax.plot(mllmin/1000,AbsErr_3,ls="dashdot",color=rescolors[2])
p4=ax.plot(mllmin/1000,AbsErr_4,ls="dotted",color=rescolors[3])

# End loop over iset
ax.set_xlim(0.8,6)
ax.set_ylim(0,0.3) 

ax.tick_params(which='both',direction='in',labelsize=12,right=True)
ax.tick_params(which='major',length=7)
ax.tick_params(which='minor',length=4)
ax.set_ylabel(r"$\delta( R_{\rm fb} )$",fontsize=13)
ax.set_xlabel(r"$m_{\ell\bar{\ell}}^{\rm (min)}~{\rm (TeV)}$",fontsize=13)
ax.set_xticks([1.0,2.0,3.0,4.0, 5.0,6.0])
ax.axhline(y=0,color="black",ls="dotted")
#ax.grid(True)

#            

ax.legend([ p1[0],p2[0],p3[0],p4[0] ],\
          [ r"${\rm NNPDF4.0}$",r"${\rm CT18}$", r"${\rm HERAonly}$", r"${\rm W2~cut}$" ], \
#          [ r"${\rm NNPDF4.0~(no~nucl)}$",r"${\rm ABMP16}$", r"${\rm CT18}$", r"${\rm MSHT20}$" ], \
            frameon=True,loc=2,prop={'size':11})

py.tight_layout(pad=1, w_pad=1, h_pad=1.0)
py.savefig('asym_coeff_mlldep_abserr.pdf')
print('asym_coeff_mlldep_abserr.pdf')

# Make the plot
py.clf()
ncols,nrows=1,1
py.figure(figsize=(ncols*5,nrows*3.5))
gs = gridspec.GridSpec(nrows,ncols)
ax = py.subplot(gs[0])

p1=ax.plot(mllmin/1000,RelErr_1,ls="solid",color=rescolors[0])
p2=ax.plot(mllmin/1000,RelErr_2,ls="dashed",color=rescolors[1])
p3=ax.plot(mllmin/1000,RelErr_3,ls="dashdot",color=rescolors[2])
p4=ax.plot(mllmin/1000,RelErr_4,ls="dotted",color=rescolors[3])

# End loop over iset
ax.set_xlim(0.8,6)
ax.set_ylim(0,0.7) 

ax.tick_params(which='both',direction='in',labelsize=12,right=True)
ax.tick_params(which='major',length=7)
ax.tick_params(which='minor',length=4)
ax.set_ylabel(r"$\delta( R_{\rm fb} ) / R_{\rm fb} $",fontsize=13)
ax.set_xlabel(r"$m_{\ell\bar{\ell}}^{\rm (min)}~{\rm (TeV)}$",fontsize=13)
ax.set_xticks([1.0,2.0,3.0,4.0, 5.0,6.0])
ax.axhline(y=0,color="black",ls="dotted")
#ax.grid(True)

#            

ax.legend([ p1[0],p2[0],p3[0],p4[0] ],\
          [ r"${\rm NNPDF4.0}$",r"${\rm CT18}$", r"${\rm HERAonly}$", r"${\rm W2~cut}$" ], \
#          [ r"${\rm NNPDF4.0~(no~nucl)}$",r"${\rm ABMP16}$", r"${\rm CT18}$", r"${\rm MSHT20}$" ], \
            frameon=True,loc=2,prop={'size':11})

py.tight_layout(pad=1, w_pad=1, h_pad=1.0)
py.savefig('asym_coeff_mlldep_relerr.pdf')
print('asym_coeff_mlldep_relerr.pdf')


    
exit()


==> plots/asym_coeff_mlldep_variations.py <==
#!/usr/bin/env python
# coding: utf-8

import os,sys
import lhapdf
import numpy as np
import matplotlib.pyplot as py
from matplotlib import gridspec
from  matplotlib import rc
rc('font',**{'family':'sans-serif','sans-serif':['Helvetica']})
rc('text',usetex=True)
from pylab import *
import scipy
from scipy.integrate import dblquad


#---------------------------------------------------------
#---------------------------------------------------------
print("\n --------\n LO forward-backward asymmetry \n -------------\n")
#---------------------------------------------------------
#---------------------------------------------------------


#---------------------------------------------------------
#---------------------------------------------------------
# General plot settings
q = 5300 # GeV
#q = 500 # GeV
filelabel = "DYlumis-pdfsets-minus-q5p3tev"
sqrts=14000
nx = 2000
xmin = pow(q/sqrts,2.0)
xmax=0.98

#---------------------------------------------------------
#---------------------------------------------------------
# Values of the electroweak coupling constants

# LO parameters from mg5 input card
MZ = 91.1535
MW = 80.352
GW = 2.084
GZ = 2.4943
MZ2 = MZ**2.0
MW2 = MW**2.0
# these are actually complex constants
# cosw2 = (MW2 - 1j*GW*MW) / (MZ2 - 1j*GZ*MZ)
cosw2 = MW2 / MZ2
sinw2 = 1.0 - cosw2
GZ2 = GZ**2.0
el = -1.0  # leptons have negative charge
al = -1.0 / 4.0
vl = -1.0 / 4.0 + sinw2
Gmu = 1.1663788e-5
alpha = np.sqrt(2.0) * Gmu / np.pi * MW2 * (1 - MW2 / MZ2)
# we will use pid%2, so d-like are 1 and up-like are 0
eq = np.array( [ 2.0 / 3.0, -1.0 / 3.0 ] )
aq = np.array( [ 1.0 / 4.0, -1.0 / 4.0 ] )
vq = np.array( [ 1.0 / 4.0 - ( 2.0 / 3.0 ) * sinw2,  -1.0 / 4.0 + ( 1.0 / 3.0 ) * sinw2 ])


print("\n Electroweak couplings \n")
print("sinw2 = ",sinw2)
print("eq( u, d ) = ",eq)
print("aq( u, d ) = ",aq)
print("vq( u, d ) = ",vq)

def pgz(mll2):

    return (
        2.0 * mll2 * (mll2 - MZ2) / (sinw2 * cosw2 * ((mll2 - MZ2) ** 2.0 + GZ2 * MZ2))
    )

def pzz(mll2):

    return (
        mll2**2.0 / ((sinw2 * cosw2) ** 2.0 * ((mll2 - MZ2) ** 2.0 + GZ2 * MZ2))
    )

#mll2 = pow(5000,2)
mll2 = pow(5000,2)
print("pgz(5 TeV) = ",pgz(mll2))
print("pzz(5 TeV) = ",pzz(mll2))

# Symmetric effective charges
# up quark
def s_up(mll2):
    return (
        pow(el,2.0)*pow(eq[0],2.0) + \
        pgz(mll2) * ( el * vl * eq[0] * vq[0] ) + \
        pzz(mll2) * ( pow(vl,2.0) + pow(al,2.0) ) * ( pow(vq[0],2.0) + pow(aq[0],2.0) )
    )
def s_down(mll2):
    return (
        pow(el,2.0)*pow(eq[1],2.0) + \
        pgz(mll2) * ( el * vl * eq[1] * vq[1] ) + \
        pzz(mll2) * ( pow(vl,2.0) + pow(al,2.0) ) * ( pow(vq[1],2.0) + pow(aq[1],2.0) )
    )

# Antisymmetric effective charges
# up quark
def a_up(mll2):
    return (
        pgz(mll2) * 2.0 * el * al * eq[0] * aq[0] + \
        pzz(mll2) * 8.0 * vl * al * vq[0] * aq[0]
    )
# down quark
def a_down(mll2):
    return (
        pgz(mll2) * 2.0 * el * al * eq[1] * aq[1] + \
        pzz(mll2) * 8.0 * vl * al * vq[1] * aq[1]
    )

print("\n")
mll2 = pow(5000,2)

print("Antisymmetric coefficients")
print("a_up(5 TeV) = ",a_up(mll2))
print("a_down(5 TeV) = ",a_down(mll2))
print( "el * al * eq[0] * aq[0] = ", el * al * eq[0] * aq[0] )
print( "el * al * eq[1] * aq[1] = ", el * al * eq[1] * aq[1] )
print( "pgz(mll2) * 2.0 * el * al * eq[0] * aq[0] = ", pgz(mll2) * 2.0 * el * al * eq[0] * aq[0] )
print( "pgz(mll2) * 2.0 * el * al * eq[1] * aq[1] = ", pgz(mll2) * 2.0 * el * al * eq[1] * aq[1] )
print( "pzz(mll2) * 8.0 * vl * al * vq[0] * aq[0] = ", pzz(mll2) * 8.0 * vl * al * vq[0] * aq[0] )
print( "pzz(mll2) * 8.0 * vl * al * vq[1] * aq[1] = ", pzz(mll2) * 8.0 * vl * al * vq[1] * aq[1] )

print("\nSymmetric coefficients")
print("s_up(5 TeV) = ",s_up(mll2))
print("s_down(5 TeV) = ",s_down(mll2))

print("\n Completed tests of electroweak couplings \n")


#---------------------------------------------------------
#---------------------------------------------------------
    

print("\n------------------------------------------")
print("2D integration for g_{A,q} and g_{S,q}")
print("-------------------------------------------\n")

#scipy.integrate.dblquad(func, a, b, gfun, hfun, args=(), epsabs=1.49e-08, epsrel=1.49e-08)[source]
#Compute a double integral.
#
#Return the double (definite) integral of func(y, x) from x = a..b and y = gfun(x)..hfun(x).

#--------------------------------------------------------------------------------------------
# Asymmetric integrand
def lo_asy(x1,mll):

    mll2 = math.pow(mll,2.0)
    x2 = pow((mll/sqrts),2)/x1
    if(x1 > 1.0 or x1 < 0.0 or x2 > 1.0 or x2 < 0.0):
        print("invalid x1, x2 = ",x1," ",x2)
        exit()
    
    integrand =  a_up(mll2) * ( p.xfxQ(2,x1,mll)/x1 * p.xfxQ(-2,x2,mll)/x2 - \
                                p.xfxQ(-2,x1,mll)/x1 * p.xfxQ(2,x2,mll)/x2 ) + \
                                a_down(mll2) * ( p.xfxQ(1,x1,mll)/x1 * p.xfxQ(-1,x2,mll)/x2 - \
                                                 p.xfxQ(-1,x1,mll)/x1 * p.xfxQ(1,x2,mll)/x2 )
    return integrand
#---------------------------------------------------------------------------------------------
# Symmetric integrand
def lo_symm(x1,mll):

    mll2 = math.pow(mll,2.0)
    x2 = pow((mll/sqrts),2)/x1
    if(x1 > 1.0 or x1 < 0.0 or x2 > 1.0 or x2 < 0.0):
        print("invalid x1, x2 = ",x1," ",x2)
        exit()
    
    integrand =  s_up(mll2) * ( p.xfxQ(2,x1,mll)/x1 * p.xfxQ(-2,x2,mll)/x2 + \
                                p.xfxQ(-2,x1,mll)/x1 * p.xfxQ(2,x2,mll)/x2 ) + \
                                s_down(mll2) * ( p.xfxQ(1,x1,mll)/x1 * p.xfxQ(-1,x2,mll)/x2 + \
                                                 p.xfxQ(-1,x1,mll)/x1 * p.xfxQ(1,x2,mll)/x2 )
    return integrand
#---------------------------------------------------------------------------------------------

# arguments changed
def xmin(mll):
    return mll/sqrts

def xmax(mll):
    return 1.0

npdfset =3
#pdfset_g = [ "NNPDF40_nnlo_as_01180","210701-n3fit-data-016",\
#             "210705-nnfit-meth-002","210701-n3fit-meth-009"]
pdfset_g = [ "NNPDF40_nnlo_as_01180","220910-ern-001","220910-ern-002"]
pdferror = [ "nnpdf", "nnpdf", "nnpdf", "nnpdf" ]

nmll = 30
mllmin = np.linspace(800,8000,nmll)

# Make the plot
ncols,nrows=1,1
py.figure(figsize=(ncols*5,nrows*3.5))
gs = gridspec.GridSpec(nrows,ncols)
rescolors = py.rcParams['axes.prop_cycle'].by_key()['color']
ax = py.subplot(gs[0])

for iset in range (npdfset):
    
    p=lhapdf.getPDFSet( pdfset_g[iset] )
    nrep= int(p.get_entry("NumMembers"))-1
    lhapdf.setVerbosity(0)

    print("\n PDF set = ",pdfset_g[iset])

    gtotR_low_mll = np.zeros(nmll)
    gtotR_high_mll = np.zeros(nmll)
    gtotR_mid_mll = np.zeros(nmll)
    
    # Run over mll values
    for imll in range(nmll):

        print("\nimll, mllmin[imll] = ", imll, mllmin[imll] )
    
        gtotA = np.zeros(nrep)
        gtotS = np.zeros(nrep)
        gtotR = np.zeros(nrep)
        for irep in range(1,nrep+1):
            p=lhapdf.mkPDF(pdfset_g[iset],irep)
            gtotA[irep-1], error = dblquad(lo_asy,
                                           mllmin[imll],
                                           sqrts,
                                           lambda mll: mll / sqrts,
                                           lambda mll: 1.0,
                                           epsrel=1e-3)
            gtotS[irep-1], error = dblquad(lo_symm,
                                           mllmin[imll],
                                           sqrts,
                                           lambda mll: mll / sqrts,
                                           lambda mll: 1.0,
                                           epsrel=1e-3)
            gtotR[irep-1] = gtotA[irep-1] / gtotS[irep-1]

        if(pdferror[iset]=="nnpdf"):
            gtotA_high = round(np.nanpercentile(gtotA,84,axis=0),3)
            gtotA_low = round(np.nanpercentile(gtotA,16,axis=0),3)
            gtotS_high = round(np.nanpercentile(gtotS,84,axis=0),3)
            gtotS_low = round(np.nanpercentile(gtotS,16,axis=0),3)
            gtotR_high = round(np.nanpercentile(gtotR,84,axis=0),3)
            gtotR_low = round(np.nanpercentile(gtotR,16,axis=0),3)

        if(pdferror[iset]=="ct" or pdferror[iset]=="msht" ):

        # First compute the central values
            p=lhapdf.mkPDF(pdfset_g[iset],0)
            gtotA_cv, error = dblquad(lo_asy,
                                      mllmin[imll],
                                      sqrts,
                                      lambda mll: mll / sqrts,
                                      lambda mll: 1.0,
                                      epsrel=1e-3)
            gtotS_cv, error = dblquad(lo_symm,
                                      mllmin[imll],
                                      sqrts,
                                      lambda mll: mll / sqrts,
                                      lambda mll: 1.0,
                                      epsrel=1e-3)
            gtotR_cv = gtotA_cv / gtotS_cv

            # Now compute Hessian errors
            gtotR_err = 0.0
            for irep in range(int(nrep/2)):
                gtotR_err = gtotR_err  + ( gtotR[2*irep+1] - gtotR[2*irep] )**2.0
            gtotR_err = math.sqrt(gtotR_err)/ 2
            if(pdferror[iset]=="ct") : 
                gtotR_err = gtotR_err / 1.642
            gtotR_low = round(gtotR_cv-gtotR_err,3)
            gtotR_high = round(gtotR_cv+gtotR_err,3)

        if(pdferror[iset]=="symmhessian"):

        # First compute the central values
            p=lhapdf.mkPDF(pdfset_g[iset],0)
            gtotA_cv, error = dblquad(lo_asy,
                                      mllmin[imll],
                                      sqrts,
                                      lambda mll: mll / sqrts,
                                      lambda mll: 1.0,
                                      epsrel=1e-3)
            gtotS_cv, error = dblquad(lo_symm,
                                      mllmin[imll],
                                      sqrts,
                                      lambda mll: mll / sqrts,
                                      lambda mll: 1.0,
                                      epsrel=1e-3)
            gtotR_cv = gtotA_cv / gtotS_cv

            # Now compute Hessian errors
            gtotR_err = 0.0
            for irep in range(nrep):
                gtotR_err = gtotR_err  + ( gtotR[irep] - gtotR_cv)**2.0
            gtotR_err = math.sqrt(gtotR_err)
            gtotR_low = round(gtotR_cv-gtotR_err,3)
            gtotR_high = round(gtotR_cv+gtotR_err,3)      
               
        print("\nmll_min = ",mllmin[imll]," GeV ")
        print("[gtotR_min, gtotR_max ] =  [ ", gtotR_low , " , ",gtotR_high, " ] " )
        print("\n")

        gtotR_low_mll[imll] = gtotR_low
        gtotR_high_mll[imll] = gtotR_high
        gtotR_mid_mll[imll] = (gtotR_high + gtotR_low)/2

        # End loop over mll
        
    if(iset==0):
        p1=ax.plot(mllmin/1000,gtotR_mid_mll,ls="solid")
        ax.fill_between(mllmin/1000,gtotR_high_mll,gtotR_low_mll,color=rescolors[0],alpha=0.2)
        p2=ax.fill(np.NaN,np.NaN,color=rescolors[0],alpha=0.2)
    if(iset==1):
        p3=ax.plot(mllmin/1000,gtotR_mid_mll,ls="dashed")
        ax.fill_between(mllmin/1000,gtotR_high_mll,gtotR_low_mll,color=rescolors[1],alpha=0.2)
        p4=ax.fill(np.NaN,np.NaN,color=rescolors[1],alpha=0.2)
    if(iset==2):
        p5=ax.plot(mllmin/1000,gtotR_mid_mll,ls="dashdot")
        ax.fill_between(mllmin/1000,gtotR_high_mll,gtotR_low_mll,color=rescolors[2],alpha=0.2)
        p6=ax.fill(np.NaN,np.NaN,color=rescolors[2],alpha=0.2)
    if(iset==3):
        p7=ax.plot(mllmin/1000,gtotR_mid_mll,ls="dotted")
        ax.fill_between(mllmin/1000,gtotR_high_mll,gtotR_low_mll,color=rescolors[3],alpha=0.2)
        p8=ax.fill(np.NaN,np.NaN,color=rescolors[3],alpha=0.2)

# End loop over iset
ax.set_xlim(0.8,8)
ax.set_ylim(-1.3,1.8) 

ax.tick_params(which='both',direction='in',labelsize=12,right=True)
ax.tick_params(which='major',length=7)
ax.tick_params(which='minor',length=4)
ax.set_ylabel(r"$(\sum_q g_{A,q}) / (\sum_{q'} g_{S,{q'}})$",fontsize=13)
ax.set_xlabel(r"$m_{\ell\bar{\ell}}^{\rm (min)}~{\rm (TeV)}$",fontsize=13)
ax.set_xticks([1.0,2.0,3.0,4.0, 5.0,6.0,7.0,8.0])
ax.axhline(y=0,color="black",ls="dotted")
#ax.grid(True)

#ax.legend([ (p1[0],p2[0]), (p3[0],p4[0]), (p5[0],p6[0]), (p7[0],p8[0]) ],\             [ r"${\rm NNPDF4.0}$", r"${\rm preHERA\,data}$", r"${\rm 3.1meth+4.0pos}$",r"${\rm 4.0~(3.1pos)}$" ], \ frameon=True,loc=3,prop={'size':10})

ax.legend([ (p1[0],p2[0]), (p3[0],p4[0]) , (p5[0],p6[0]) ],\
          [ r"${\rm NNPDF4.0}$", r"${\rm HERA\,only}$", r"$W^2 \ge 20~{\rm GeV}$" ],\
          frameon=True,loc=3,prop={'size':10})

py.tight_layout(pad=1, w_pad=1, h_pad=1.0)
py.savefig('asym_coeff_mlldep_variations.pdf')
print('asym_coeff_mlldep_variations.pdf')
    
exit()

